Everything you always wanted to know about the parameterized complexity of Subgraph Isomorphism (but were afraid to ask)

Given two graphs $H$ and $G$, the Subgraph Isomorphism problem asks if $H$ is isomorphic to a subgraph of $G$. While NP-hard in general, algorithms exist for various parameterized versions of the problem: for example, the problem can be solved (1) in time $2^{O(|V(H)|)}\cdot n^{O(\tw(H))}$ using the color-coding technique of Alon, Yuster, and Zwick; (2) in time $f(|V(H)|,\tw(G))\cdot n$ using Courcelle's Theorem; (3) in time $f(|V(H)|,\genus(G))\cdot n$ using a result on first-order model checking by Frick and Grohe; or (4) in time $f(\maxdeg(H))\cdot n^{O(\tw(G)})$ for connected $H$ using the algorithm of Matou\v{s}ek and Thomas. Already this small sample of results shows that the way an algorithm can depend on the parameters is highly nontrivial and subtle. We develop a framework involving 10 relevant parameters for each of $H$ and $G$ (such as treewidth, pathwidth, genus, maximum degree, number of vertices, number of components, etc.), and ask if an algorithm with running time \[ f_1(p_1,p_2,..., p_\ell)\cdot n^{f_2(p_{\ell+1},..., p_k)} \] exist, where each of $p_1,..., p_k$ is one of the 10 parameters depending only on $H$ or $G$. We show that {\em all} the questions arising in this framework are answered by a set of 11 maximal positive results (algorithms) and a set of 17 maximal negative results (hardness proofs); some of these results already appear in the literature, while others are new in this paper. On the algorithmic side, our study reveals for example that an unexpected combination of bounded degree, genus, and feedback vertex set number of $G$ gives rise to a highly nontrivial algorithm for Subgraph Isomorphism. On the hardness side, we present W[1]-hardness proofs under extremely restricted conditions, such as when $H$ is a bounded-degree tree of constant pathwidth and $G$ is a planar graph of bounded pathwidth.

==> anc/parameters.cpp <==
/*  Program for checking case coverage for parameterized problems
    Authors: Daniel Marx and Michal Pilipczuk                     */

#include <cstdio>
#include <cstdlib>
#include <cassert>
#include <algorithm>
#include <map>
#include <vector>
#include <string>
#include <cstring>

using namespace std;
    
#define REP(i,n) for(int _n=(n),i=0; i<_n; ++i)
#define FOR(i,a,b) for(int _b=(b),i=(a); i<=_b; ++i)
#define FORD(i,a,b) for(int _b=(b),i=(a); i>=_b; --i)

#define PB push_back
#define MP make_pair
#define F first
#define S second

#define MAX 1000

FILE* input;

bool silent;

map<string,int> names;
vector<string> rev_names;

/* DAG of simple relations */
int n;
int A[MAX][MAX];
/* Implicit relations as pairs */
vector<pair<vector<int>,int> > implicit;

/* Positive and negative results */
vector<vector<int> > positive;
vector<vector<int> > negative;



/* ============== Parsing the input file ============== */



/* Computes transitive closure of the DAG of simple relations */
void make_closure(){
    REP(i,n){
         REP(j,i) if (A[i][j]==1)
             REP(k,i) if (A[j][k]==1) A[i][k]=1;
         REP(j,i) if (A[j][i]==1)
             REP(k,i) if (A[k][j]==1) A[k][i]=1;
         REP(j,i) if (A[j][i]==1)
             REP(k,i) if (A[i][k]==1) A[j][k]=1;
    }
    /* Assert reflexivity */
    REP(i,n) assert(A[i][i]);
    /* Assert transitivity */
    REP(i,n) REP(j,n) REP(k,n) if (A[i][j] && A[j][k]) assert(A[i][k]);
}

char buf[100000];

/* Gets next token from the input */
int next_token(){
     if (fscanf(input,"%s",buf)!=1) return 1;
     return 0;
}

/* Gets next token from stdin */
int next_token_stdin(){
     if (scanf("%s",buf)!=1) return 1;
     return 0;
}

bool pos=false;
vector<int> current;

/* Tries to store currently remembered positive/negative result */
void try_store(){
    if (current.size()>0) {
          if (pos) positive.PB(current);
          else     negative.PB(current);
          current.clear();
    }
}

/* Reads the whole input */
void read_input(){
    n=0;
    bool comment=false;
    bool parameters=false;
    bool relations=false;
    bool results=false;

    for(;;){
        if (next_token()) goto finish_eof;

        if (strcmp(buf,"/*")==0) { try_store(); comment=true; continue;}
        if (strcmp(buf,"*/")==0) { comment=false; continue;}
        if (comment) continue;

        if (strcmp(buf,"#PARAMETERS")==0) {try_store(); results=relations=false; parameters=true; continue;}
        if (strcmp(buf,"#RESULTS")==0) {try_store(); parameters=relations=false; results=true; continue;}
        if (strcmp(buf,"#RELATIONS")==0) {try_store(); results=parameters=false; relations=true; continue;}
        if (strcmp(buf,"#END")==0) {try_store(); break;}

        if (parameters){
	      names[buf]=n;
	      rev_names.PB(buf);
              A[n][n]=1;
              n++;
              continue;
        }

        if (relations){
              vector<int> left_side;
              int right_side;
              if (names.find(buf)==names.end()) goto finish_token;
              left_side.PB(names[buf]);
              for(;;){
                    if (next_token()) goto finish_eof;
                    if (strcmp(buf,"->")==0){
                         if (next_token()) goto finish_eof;
                         if (names.find(buf)==names.end()) goto finish_token;
                         right_side=names[buf];
                         if (left_side.size()==1)
                               A[left_side[0]][right_side]=1;
                         else
                               implicit.PB(MP(left_side,right_side));
                         break;
                    } else {
                         if (names.find(buf)==names.end()) goto finish_token;
                         left_side.PB(names[buf]);
                    }
              }
              continue;
        }

        if (results){  
	    if (strcmp(buf,"positive")==0){
                  try_store(); pos=true;
	          continue;
	    }
	    if (strcmp(buf,"negative")==0){
                  try_store(); pos=false;
	          continue;
	    }
	    if (strcmp(buf,"xxref")==0){
	      next_token();
	      continue;
	    }
	    if (strcmp(buf,"xxname")==0){
	      next_token();
	      continue;
	    }
            if (names.find(buf)==names.end()) goto finish_token;
            current.PB(names[buf]);
            continue;
        }


finish_token:
        printf("Error: unexpected token \"%s\"\n",buf); 
        exit(1);
finish_eof:
        printf("Error: unexpected end of file\n",buf); 
        exit(1);
    }
    make_closure();
}



/* ============== Checking coverage of the lattice ============== */



/* Checks whether description in a is stronger than description in b */
bool majorizes(const vector<int> &a, const vector<int> &b){
    vector<int> bp=b;

    /* Close bp under implicit relations */
    for(;;){
        int added=0;
        REP(t,implicit.size()){
                vector<int> left=implicit[t].F;
                int right=implicit[t].S;
                bool can_applied=true;

                REP(i,bp.size()) if (A[bp[i]][right]) goto implicit_finish;

                REP(k,left.size()){
                       int seeken=left[k];
                       bool found2=false;
                       REP(j,bp.size()) if (A[bp[j]][seeken]) {found2=true; break;}
                       if (!found2) {can_applied=false; break;}
                }
                if (can_applied) {bp.PB(right); added++;}
implicit_finish:
                0;
        }
	if (added==0) break;
    }

    /* Check if every element of a follows from some element of closed b */
    REP(i,a.size()) { 
	bool flag=true; 
	REP(j,bp.size()) if (A[bp[j]][a[i]]){flag=false; break;}
	if (flag) return false;
    }

    return true;
}

/* Checks if result c is covered by the input. Return values:
     - covered by a positive result: i+1, where i is the number of the result;
     - covered by a negative result: -j-1, where j is the number of the result;
     - not covered: 0.
*/
int check(const vector<int> &c){
    if (!silent) {REP(i,c.size()) printf("%d ",c[i]); printf("\n");}

    REP(i,positive.size())
	if (majorizes(positive[i],c)) return i+1;
    
    REP(j,negative.size())
	if (majorizes(c,negative[j])) return -j-1;

    return 0;
}

/* Checks consistency of the input:
      - that in every case, every parameter is essential;
      - that the positive and negative cases are incomparable w.r.t. input relations;
      - that no positive and negative case contradict each other.
*/
void sanity_check(){
    REP(i,positive.size()){
        REP(d,positive[i].size()){
                vector<int> r=positive[i];
                r.erase(r.begin()+d);
                if (majorizes(r,positive[i]) && majorizes(positive[i],r)){
	               printf("Redundant parameter!\n");
	               printf("Positive result %d: ",i+1); REP(t,positive[i].size()) printf("%s ",rev_names[positive[i][t]].c_str()); printf("\n");
	               printf("Redundant parameter: %s\n",rev_names[positive[i][d]].c_str());
	               exit(3);
                }
        }
    }

    REP(i,negative.size()){
        REP(d,negative[i].size()){
                vector<int> r=negative[i];
                r.erase(r.begin()+d);
                if (majorizes(r,negative[i]) && majorizes(negative[i],r)){
	               printf("Redundant parameter!\n");
	               printf("Negative result %d: ",i+1); REP(t,negative[i].size()) printf("%s ",rev_names[negative[i][t]].c_str()); printf("\n");
	               printf("Redundant parameter: %s\n",rev_names[negative[i][d]].c_str());
	               exit(3);
                }
        }
    }

    REP(i,positive.size()) REP(j,positive.size()) if (i!=j){
	if (majorizes(positive[i],positive[j])){
		printf("Redundancy (positive)!\n");
		printf("Stronger %d: ",i+1); REP(t,positive[i].size()) printf("%s ",rev_names[positive[i][t]].c_str()); printf("\n");
		printf("Weaker %d: ",j+1); REP(t,positive[j].size()) printf("%s ",rev_names[positive[j][t]].c_str()); printf("\n");
		exit(3);
        }
    }

    REP(i,negative.size()) REP(j,negative.size()) if (i!=j){
	if (majorizes(negative[i],negative[j])){
		printf("Redundancy (negative)!\n");
		printf("Weaker %d: ",j+1); REP(t,negative[j].size()) printf("%s ",rev_names[negative[j][t]].c_str()); printf("\n");
		printf("Stronger %d: ",i+1); REP(t,negative[i].size()) printf("%s ",rev_names[negative[i][t]].c_str()); printf("\n");
		exit(3);
        }
    }

    REP(i,positive.size()) REP(j,negative.size()){
	if (majorizes(positive[i],negative[j])){
		printf("Inconsistency!\n");
		printf("Positive: "); REP(t,positive[i].size()) printf("%s ",rev_names[positive[i][t]].c_str()); printf("\n");
		printf("Negative: "); REP(t,negative[j].size()) printf("%s ",rev_names[negative[j][t]].c_str()); printf("\n");
		exit(3);
	}
    }
}

vector<int> acu;

/* Checks coverage by brute-force */
int backtrack(int d){
    /* The acumulator is constructed; check the result */
    if (d==n) {
	int r=check(acu);
	if (r==0){
              printf("Uncovered case: ");
              REP(t,acu.size()) 
	          printf("%s ",rev_names[acu[t]].c_str());
              printf("\n");
              exit(0);
        }
        return r;
    }

    /* Backtrack without the new item; 
       if acu is already positive, just ignore the rest of branching */
    if (backtrack(d+1)>0) return 1;

    /* Check if the new item is incomparable with previous ones; do not use implicit relations. */
    REP(i,acu.size()) if ((A[d][acu[i]])||(A[acu[i]][d])) goto finish; 

    /* Backtrack with the new item */
    acu.PB(d);
    backtrack(d+1);
    acu.pop_back();

finish:
    return 0;
}

/* Prints help */
void print_help(){
    printf("\nProgram for checking case coverage for parameterized problems\n");
    printf("Authors: Daniel Marx and Michal Pilipczuk\n");
    printf("Usage: -[h|v|a] <input>\n\n");
    printf("\t-h\t\tjust prints this help\n");
    printf("\t-v <input>\tchecks coverage of the input file\n");
    printf("\t-a <input>\tchecks whether a case read from stdin\n");
    printf("\t\t\tis positive or negative w.r.t the input file.\n\n");
}

int main(int argc, char** argv){
    if (argc<=1){ printf("No input file.\nUsage: -[h|v|a] <input>\n"); return 1; }

    if (strcmp(argv[1],"-h")==0) {print_help(); return 0;}

    if (argc<=2){ printf("No input file.\nUsage: -[h|v|a] <input>\n"); return 1; }

    input = fopen(argv[2],"r");
    if (input==NULL) { printf("File %s not found.\n",argv[1]); return 2; }

    read_input();

    if (strcmp(argv[1],"-v")==0) {
        silent=false;
        sanity_check();
        backtrack(0);
        return 0;
    }

    if (strcmp(argv[1],"-a")==0) {
        silent=true;
	vector<int> tc;
	while(!next_token_stdin()){
               if (names.find(buf)==names.end()) {printf("Error: unexpected token on stdin \"%s\"\n",buf); exit(2);}
               tc.PB(names[buf]);
        }
        int q=check(tc);
        if (q>0){
              printf("Positive result\n"); q--;
              printf("Covered by positive case #%d: ",q+1);
              REP(t,positive[q].size()) printf("%s ",rev_names[positive[q][t]].c_str()); printf("\n");
              return 0;
        }
        if (q<0){
              printf("Negative result\n"); q=(-q)-1;
              printf("Covered by negative case %d: ",q+1);
              REP(t,negative[q].size()) printf("%s ",rev_names[negative[q][t]].c_str()); printf("\n");
              return 0;
        }
        printf("Case not covered :(\n");
	return 0;
    }

    print_help();
    return 0;
}



==> anc/subgraphs.in <==
/* ===== Input file for the Subgraph Isomorphism project =====

   Authors: Daniel Marx and Michal Pilipczuk

   Format: The file consist of 3 sections, each beginning 
           with a keyword defining this section.

             #PARAMETERS - a list of parameters follows
             #RELATIONS - a list of relations follows
                  Simple relation:    (par) -> (par)
                  Implicit relation:  (par) (par) ... -> (par)
                  Meaning: Assuming all the prerequisites on 
                           the left side, right side follows.
             #RESULTS - a list of results follows, in format
                  positive (par) (par) (par) ...
                  negative (par) (par) (par) ...

             #END - obligatory at the end of file
           
           Use of standard C comments is allowed, as well as
           keywords xxref and xxname followed by one unparsed
           string (used for automatic generation of tex files).

   ============================================================ */

#PARAMETERS

degH2
degH3
degH_par
degH_exp
fvsH_par
fvsH_exp
pwH_par
pwH_exp
twH1
twH_par
twH_exp
cwH_exp
cwH_par
VH_par
planarH
genusH_par
genusH_exp
minorH_par
minorH_exp
topH_par
topH_exp
ccH_par
ccH_exp
connH
degG2
degG3
degG_par
degG_exp
fvsG_par
fvsG_exp
pwG_par
pwG_exp
twG1
twG_par
twG_exp
cwG_exp
cwG_par
planarG
genusG_par
genusG_exp
minorG_par
minorG_exp
topG_par
topG_exp
ccG_par
ccG_exp
connG

#RELATIONS

/* Standard relations */

/* (b) */
degH_exp -> degH_par
pwH_exp -> twH_exp
pwH_exp -> pwH_par
fvsH_exp -> fvsH_par
twH_exp -> twH_par
cwH_exp -> cwH_par
genusH_exp -> genusH_par
minorH_exp -> minorH_par
topH_exp -> topH_par
ccH_exp -> ccH_par

degG_exp -> degG_par
pwG_exp -> pwG_par
fvsG_exp -> fvsG_par
twG_exp -> twG_par
cwG_exp -> cwG_par
genusG_exp -> genusG_par
minorG_exp -> minorG_par
topG_exp -> topG_par
ccG_exp -> ccG_par

/* (d) */
degH3 -> degH_exp
planarH -> genusH_exp
connH -> ccH_exp

degG3 -> degG_exp
planarG -> genusG_exp
connG -> ccG_exp

/* (e)(i) */
degG_par -> degH_par
degG_exp -> degH_exp
fvsG_par -> fvsH_par
pwG_par -> pwH_par
twG_par -> twH_par
fvsG_exp -> fvsH_exp
pwG_exp -> pwH_exp
twG_exp -> twH_exp
genusG_par -> genusH_par
genusG_exp -> genusH_exp
minorG_par -> minorH_par
minorG_exp -> minorH_exp

/* (e)(ii) */
twG1 -> twH1
degG2 -> degH2
degG3 -> degH3
planarG -> planarH

/* (e)(iii) */
connH -> connG

/* (e)(iv) */
degH2 -> pwH_exp
degH2 -> twH_exp
degH2 -> planarH
degH2 -> degH3
degG2 -> pwG_exp
degG2 -> twG_exp
degG2 -> planarG
degG2 -> degG3

/* (e)(v) */
twH1 -> fvsH_exp
twH1 -> planarH
twG1 -> fvsG_exp
twG1 -> planarG

/* (e)(vi) */
VH_par -> genusH_par
VH_par -> ccH_par
VH_par -> degH_par
VH_par -> cwH_par
VH_par -> pwH_par
VH_par -> fvsH_par
pwH_exp -> twH_exp
pwH_par -> twH_par
fvsH_exp -> twH_exp
fvsH_par -> twH_par
twH_exp -> cwH_exp
twH_par -> cwH_par
twH_exp -> minorH_exp
twH_par -> minorH_par
genusH_exp -> minorH_exp
genusH_par -> minorH_par
minorH_exp -> topH_exp
minorH_par -> topH_par
degH_exp -> topH_exp
degH_par -> topH_par
topH_exp cwH_exp -> twH_exp
topH_par cwH_par -> twH_par

pwG_exp -> twG_exp
pwG_par -> twG_par
fvsG_exp -> twG_exp
fvsG_par -> twG_par
twG_exp -> cwG_exp
twG_par -> cwG_par
twG_par -> minorG_par
twG_exp -> minorG_exp
genusG_exp -> minorG_exp
genusG_par -> minorG_par
minorG_exp -> topG_exp
minorG_par -> topG_par
degG_exp -> topG_exp
degG_par -> topG_par
topG_exp cwG_exp -> twG_exp
topG_par cwG_par -> twG_par





#RESULTS

/* ============================================
   Section 3
   ============================================
*/


/* 
   Theorem P.1
   FO Model Checking for bounded-cliquewidth graphs
*/
xxname P.1
xxref thm:FOcw
positive VH_par cwG_par

/* 
   Theorem P.2
   FO Model Checking for topological-minor-free graphs
*/
xxname P.2
xxref thm:FOtopmin
positive VH_par topG_par

/*
   Theorem P.3
   Color coding
*/
xxname P.3
xxref thm:colour-coding
positive twH_exp VH_par


/*
   Theorem P.4 
   Slightly stronger version of the Matousek and Thomas algorithm:
   we may have the number of connected components of H in the multiplier.
   A simple reduction from the original algorithm of Matousek and Thomas
*/
xxname P.4
xxref thm:strong-MT
positive ccH_par degH_par twG_exp

/*
   Theorem P.5
   Simple packing of paths and cycles into paths and cycles
*/
xxname P.5
xxref thm:vcG
positive degG2 ccG_exp


/*
   Theorem P.6
   Long path&cycles in bounded tw, classical tw DP.
*/
xxname P.6
xxref thm:dpCyclesParTw
positive degH2 twG_par ccH_exp 

/*
   Theorem P.7
   Long path&cycles in constant cw, classical cw DP.
*/
xxname P.7
xxref thm:cwdp
positive degH2 cwG_exp ccH_exp

/*
   Theorem P.8
   Packing forest into a forest. Use the randomized algorithm of Mulmuley et al. to perform
   the matching step in the DP.
*/
xxname P.8
xxref thm:treesintotrees
positive twG1 ccH_par



/* ============================================
   Section 4
   ============================================
*/

/*
   Theorem P.9
   Packing a bounded number of paths and cycles into a constant genus graph with bounded degree 
   and feedback vertex set. Just apply the structural result (Lemma 4.1) and branch.
*/
xxname P.9
xxref th:cyclefvs
positive degG_par fvsG_par ccH_par degH2

/*
   Theorem P.10
   The large CSP algorithm exploiting bounded degree, feedback vertex set, and constant genus.
*/
xxname P.10
xxref th:bigplanar
positive degG_par fvsG_par genusG_exp ccH_exp

/*  
   Theorem P.11
   Lifting the algorithm of Theorem P.10 to minor-free graphs 
*/
xxname P.11
xxref th:bigplanarminor
positive degH_exp degG_par fvsG_par minorG_exp ccH_exp





/* ============================================
   Section 5
   ============================================
*/

/*
   Theorem N.1
   Bin packing: paths into paths
*/
xxname N.1
xxref thm:bin-packing
negative twG1 degG2 ccG_par

/*
   Theorem N.2
   Bin packing: universal vertex in G, and a preimage in H connected only to one vertex of each path
*/
xxname N.2
xxref thm:bin-packing-univ
negative connH twH1 pwG_exp fvsG_exp planarG

/*
   Theorem N.3
   Bin packing: paths into paths connected by a long path
*/
xxname N.3
xxref thm:bin-packing-path
negative degH2 degG3 twG1 pwG_exp connG 

/*
   Theorem N.4
   Hamiltonian path in cubic planar graphs, Garey et al. [SICOMP 1976]
*/
xxname N.4
xxref thm:planar-cubic
negative twH1 degH2 connH degG3 planarG

/*
   Theorem N.5
   Clique subgraph
*/
xxname N.5
xxref thm:clique
negative cwH_exp connH VH_par

/* 
   Theorem N.6
   Hamiltonian path in bounded cw, Fomin et al. [SODA 2009]
*/
xxname N.6
xxref thm:hampath-cliquewidth
negative degH2 connH cwG_par twH1



/* ============================================
   Section 6
   ============================================
*/


/*
   Theorem N.7 
   Packing a bounded number of trees of constant pathwidth into a planar subcubic graph of bounded pw and fvs.
   Reduction from Grid Tiling using bounded pw 1-in-n gadgets packed into node grid, without connection in H.
*/
xxname N.7
xxref thm:grid-manycomp
negative pwH_exp twH1 ccH_par degG3 pwG_par fvsG_par connG planarG

/*
   Theorem N.8 
   Packing a tree of constant pathwidth into a bounded-genus graph of bounded pw, fvs and with excluded K_7 minor.
   Reduction from Grid Tiling using bounded pw 1-in-n gadgets packed into node grid, with one-vertex connection in H.
*/
xxname N.8
xxref thm:many-comp-minor
negative pwH_exp twH1 connH degG_par pwG_par fvsG_par genusG_par minorG_exp

/*
   Theorem N.9
   Packing a tree of constant pathwidth into a subcubic bounded-genus graph of bounded pw and fvs.
   Reduction from Grid Tiling using bounded pw 1-in-n gadgets packed into node grid, with path-like connection in H.
*/
xxname N.9
xxref thm:many-comp-genus
negative pwH_exp twH1 connH degG3 pwG_par fvsG_par genusG_par

/* 
   Theorem N.10
   Version of Theorem N.9 with biclique gadgets introduced to ensure constant cliquewidth.
*/

xxname N.10
xxref thm:grid-manycomp-conn-many-biclique
negative pwH_exp twH1 connH degH3 degG_par pwG_par fvsG_par genusG_par cwG_exp

/*
   Theorem N.11
   Packing a tree of constant pathwidth into a planar graph of bounded pw and fvs.
   Reduction from Grid Tiling using moustache gadgets in order to preserve connectivity of H. 
   Version that has unbounded degree, but bounded feedback vertex set number.
*/
xxname N.11
xxref thm:grid-connfvs
negative pwH_exp connH twH1 degH3 pwG_par fvsG_par planarG

/*
   Theorem N.12
   Packing a tree of constant pathwidth into a subcubic planar graph of bounded pw.
   Reduction from Grid Tiling using moustache gadgets in order to preserve connectivity of H. 
   Version that has unbounded feedback vertex set number, but bounded degree.
*/
xxname N.12
xxref thm:grid-conndegree
negative pwH_exp connH twH1 degG3 pwG_par planarG

/* 
   Theorem N.13
   Packing a small planar graph into a large graph of bounded pw and fvs. 
   Reduction from Grid Tiling, add small gadgets using Lemma 2.6 to enforce that the grid nodes
   are mapped appropriately.
*/
xxname N.13
xxref thm:multicolored-grid
negative degH3 connH planarH VH_par


/* 
   Theorem N.14
   Packing bounded number of long paths into a planar of bounded pw and fvs.
   Reduction from Exact Planar Arc Supply, version that uses gadgets for arcs that ensure
   bounded feedback vertex set number but unbounded degree.
*/
xxname N.14
xxref thm:expas-fvs
negative twH1 degH2 ccH_par pwG_par fvsG_par planarG connG

/*
   Theorem N.15
   Packing bounded number of long paths into a planar of bounded pw and degree.
   Reduction from Exact Planar Arc Supply, version that uses gadgets for arcs that ensure
   bounded degree but unbounded feedback vertex set number.
*/
xxname N.15
xxref thm:expas-degree
negative twH1 degH2 ccH_par degG3 pwG_par planarG connG


/*
   Theorem N.16
   Version of Theorem N.14 with bicliques to ensure constant cliquewidth.
*/
xxname N.16
xxref thm:expas-fvs-biclique
negative twH1 degH2 ccH_par pwG_par fvsG_par cwG_exp genusG_par connG

/*
   Theorem N.17
   Version of Theorem N.15 with bicliques to ensure constant cliquewidth.
*/
xxname N.17
xxref thm:expas-degree-biclique
negative twH1 degH2 ccH_par degG_par pwG_par cwG_exp genusG_par connG


#END

